Fluid-mediated sources of granular temperature at finite Reynolds numbers

We derive analytical solutions for hydrodynamic sources and sinks to granular temperature in moderately dense suspensions of elastic particles at finite Reynolds numbers. Modeling the neighbor-induced drag disturbances with a Langevin equation allows an exact solution for the joint fluctuating acceleration-velocity distribution function $P\left(v^{\prime},a^{\prime};t\right)$. Quadrant-conditioned covariance integrals of $P\left(v^{\prime},a^{\prime};t\right)$ yield the hydrodynamic source and sink that dictate the evolution of granular temperature. Analytical predictions are in agreement with benchmark data obtained from particle-resolved direct numerical simulations and show promise as a general theory from gas--solid to bubbly flows.

==> SM_code/AL_HCS_Example.m <==
%==========================================================================
% The following generates HCS data given in the following manuscript:
%
% Lattanzi A.M., Tavanashad V., Subramaniam S., and Capecelatro J. (2021) 
% "Fluid-mediated sources of granular temperature at finite Reynolds
% number"
%
%==========================================================================
clear all; close all; format long; clc;

%% Conditions

% Density ratios
rhop = 1000;
rhof = 1.0;
rhor = rhop/rhof;

% Reynolds numbers
Rem = 20;

% Volume fraction
phi = 0.1;

% Dimensionalization
muf    = 1E-5; 
dp     = 500E-6;
vp     = (1/6)*pi()*dp^3;
mp     = rhop*vp;

% Stokes response
tau_p   = rhop*dp^2./(18*muf);

% Slip velocity
w      = (Rem.*muf)./((1-phi)*rhof*dp);

%% Compute constant vars

% \sigma_{a^{''}}^2
Avar  = (5/9)*AL_Lib.sigma_a(Rem,phi,tau_p,w)^2;

% S/Gamma normalization
Norm = mp./(3.*pi().*muf.*dp.*(1-phi).^2.*w.^2);

%% Set initial condition for HCS

% ReT_2 start with 2X the steady velocity variance (cooling)
init    = 'ReT_2/';
Theta_0 = 0.001217020246914;
Rho_0   = -0.75;

%% Get PR-DNS data

% Source dissipation
dir  = 'Data/heating_cooling/';
den  = strcat('DEN_',num2str(rhor,'%1.3f'),'/');
file = 'source_dissip_hist.txt';
path = strcat(dir,den,init,file);

% Read data
data = readtable(path);

% transfer data
t2_n = data{:,1};
T_n  = data{:,2};
S_n  = data{:,3};
G_n  = data{:,4};
EB2  = data{:,5:end};

% clean up
clear data;

%% Do computations

% time index
t = logspace(-5,3,5000).*(dp/w);

% Array to hold data
Store  = zeros(length(t),7);
T_int  = zeros(length(t),1);
UA_int = zeros(length(t),1);
T_int2 = zeros(length(t),1);

% Initialize variables
T_int(1)   = Theta_0;
UA_int(1)  = Rho_0*sqrt(T_int(1)*Avar);
T_int2(1)  = Theta_0;
% Total correlation coefficient takes some work
td = AL_Lib.tau_d(Rem,phi,tau_p);
AA = (1/td)^2*T_int(1) - (2/td)*UA_int(1) + Avar;
UA = -(1/td)*T_int(1) + UA_int(1);
UU = T_int(1);
SigA = sqrt(AA);
SigU = sqrt(UU);
Store(1,4) = UA./(SigA.*SigU);
% Stochastic correlation coefficient
Store(1,7) = Rho_0;

% Integrate solution over dt
for i=2:length(t)

% set time step
dt = t(i) - t(i-1);

% Set initial conditions
Uvar0  = T_int(i-1);
UAvar0 = UA_int(i-1);
Rho0   = UAvar0/sqrt(Uvar0*Avar);

% Compute model inputs
%--------------------------------------------------------------------------
% acceleration time scale
ta = AL_Lib.tau_a(phi,dp,Uvar0);
% drag time scale
td = AL_Lib.tau_d(Rem,phi,tau_p);
% tau_plus
tp = AL_Lib.tau_hat_p(td,ta);
% tau_minus
tm = AL_Lib.tau_hat_m(td,ta);
%--------------------------------------------------------------------------

% Convert Uvar0 to fraction of SS value
C0 = Uvar0./(Avar.*tp.*td);

% Integrate solutions over dt
%--------------------------------------------------------------------------
Uvar  = AL_Lib.sigma2_v(dt,tp,tm,td,Avar,C0,Rho0);
UAvar = AL_Lib.sigma_av(dt,tp,td,Avar,C0,Rho0);
Rho   = UAvar/sqrt(Uvar*Avar);
%--------------------------------------------------------------------------

% Compute covariance matrix for P(v',a',t)
%--------------------------------------------------------------------------
% Convert to total acceleration
AA = (1/td)^2*Uvar - (2/td)*UAvar + Avar;
UA = -(1/td)*Uvar + UAvar;
UU = Uvar;
%--------------------------------------------------------------------------

% Standard deviations and correlation coeff
SigA = sqrt(AA);
SigU = sqrt(UU);
    
% Analytical source and sink
%--------------------------------------------------------------------------
P = UA./(SigA.*SigU);
S = AL_Lib.S(P,SigA,SigU).*Norm;
G = AL_Lib.Gamma(P,SigA,SigU).*Norm;
%--------------------------------------------------------------------------

% store data
Store(i,:) = [AA UU UA P S G Rho];
%--------------------------------------------------------------------------

% Set variables at end of time step
T_int(i)  = Uvar;
UA_int(i) = UAvar;

% Double check the analytical solution for T
T_int2(i) = T_int2(i-1)  + dt*(S - G).*(1/Norm);

end

%% Plot HCS S/G

% S/G evolution (inset)
Fig = figure();
hold on

% Sources
x = t*(w/dp);
y = Store(:,5);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[1 0 0]);

x = t2_n;
y = S_n;
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[1 0 0],...
      'Marker','o','MarkerSize',4,'MarkerEdgeColor',[1 0 0]);

% Sinks
x = t*(w/dp);
y = Store(:,6);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[0 0 1]);
  
x = t2_n;
y = G_n;
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[0 0 1],...
      'Marker','s','MarkerSize',4,'MarkerEdgeColor',[0 0 1]);
  
hold off
xlabel('$t|\langle${\boldmath$w$}$\rangle| /d_p$','interpreter','latex')
ylabel('$\hat{S}, \, \hat{\Gamma}$','interpreter','latex')
hold off   
axis square
axis tight
axis([1E-2 1E3 1E-4 1E6])
set(gca, ...
    'box', 'on',...
    'tickdir', 'in',...
    'ticklength',[.015 .015],...
    'xminortick','on',...
    'yminortick','on',...
    'Yscale','log',...
    'Xscale','log',...
    'Xtick',[1E-3 1E-2 1E-1 1E0 1E1 1E2 1E3],...
    'Ytick',[1E-10 1E-8 1E-6 1E-4 1E-2 1E0 1E2 1E4 1E6],...
    'linewidth',1,...
    'ygrid','off',...
    'fontsize',28,'FontName','Times New Roman');

ax2 = axes('Position',[0.285 .55 .35 .35]);
box on;
hold on;

% Sources
x = t*(w/dp);
y = Store(:,5);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[1 0 0]);

x = t2_n;
y = S_n;
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[1 0 0],...
      'Marker','o','MarkerSize',4,'MarkerEdgeColor',[1 0 0]);

% Sinks
x = t*(w/dp);
y = Store(:,6);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[0 0 1]);
  
x = t2_n;
y = G_n;
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[0 0 1],...
      'Marker','s','MarkerSize',4,'MarkerEdgeColor',[0 0 1]);
  
hold off   
axis square
axis([-5 300 0 0.2]);
set(gca, ...
    'box', 'on',...
    'tickdir', 'in',...
    'ticklength',[.015 .015],...
    'xminortick','on',...
    'yminortick','on',...
    'Ytick',[0:0.05:0.5],...
    'linewidth',1,...
    'ygrid','off',...
    'fontsize',20,'FontName','Times New Roman');

%% HCS T(t)

Fig = figure();
hold on

% Solution
x = t.*(w/dp);
y = sqrt(T_int).*(rhof*dp/muf);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[0 0 1]);

% PR-DNS
x = t2_n;
T = T_n;
y = sqrt(T.*(w.^2)).*(rhof*dp/muf);
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[0 0 1],...
      'Marker','s','MarkerSize',4,'MarkerEdgeColor',[0 0 1]);
  
% First-order integral of S-G
x = t.*(w/dp);
y = sqrt(T_int2).*(rhof*dp/muf);
plot(x,y,'LineStyle',':','linewidth',1,'Color',[0 0 0]);
  
hold off
xlabel('$t|\langle${\boldmath$w$}$\rangle| /d_p$','interpreter','latex')
ylabel('${\rm Re}_T$','interpreter','latex')
axis square
axis tight
axis([0 800 0 2]);
set(gca, ...
    'box', 'on',...
    'tickdir', 'in',...
    'ticklength',[.015 .015],...
    'xminortick','on',...
    'yminortick','on',...
    'Xtick',[0:200:1000],...
    'Ytick',[0:0.5:4.0],...
    'linewidth',1,...
    'ygrid','off',...
    'fontsize',28,'FontName','Times New Roman');

%% Correlation coefficient evolution

Fig = figure();
hold on

% Solution
x = t.*(w/dp);
y = Store(:,4);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[0 0 0]);

% Solution
x = t.*(w/dp);
y = Store(:,7);
plot(x,y,'LineStyle','--','linewidth',2,'Color',[0.5 0.5 0.5]);

hold off
xlabel('$t|\langle${\boldmath$w$}$\rangle| /d_p$','interpreter','latex')
ylabel('$\rho(t), \rho_0(t)$','interpreter','latex')
axis square
axis tight
axis([0 800 -1 1]);
set(gca, ...
    'box', 'on',...
    'tickdir', 'in',...
    'ticklength',[.015 .015],...
    'xminortick','on',...
    'yminortick','on',...
    'Xtick',[0:200:1000],...
    'Ytick',[-1:0.25:1],...
    'linewidth',1,...
    'ygrid','off',...
    'fontsize',28,'FontName','Times New Roman');

==> SM_code/AL_HHS_Example.m <==
%==========================================================================
% The following generates HHS data given in the following manuscript:
%
% Lattanzi A.M., Tavanashad V., Subramaniam S., and Capecelatro J. (2021) 
% "Fluid-mediated sources of granular temperature at finite Reynolds
% number"
%
%==========================================================================
clear all; close all; format long; clc;

%% Conditions

% Density ratios
rhop = 1000;
rhof = 1.0;
rhor = rhop/rhof;

% Reynolds numbers
Rem = 20;

% Volume fraction
phi = 0.1;

% Dimensionalization
muf    = 1E-5; 
dp     = 500E-6;
vp     = (1/6)*pi()*dp^3;
mp     = rhop*vp;

% Stokes response
tau_p   = rhop*dp^2./(18*muf);

% Slip velocity
w      = (Rem.*muf)./((1-phi)*rhof*dp);

%% Compute constant vars

% \sigma_{a^{''}}^2
Avar  = (5/9)*AL_Lib.sigma_a(Rem,phi,tau_p,w)^2;

% S/Gamma normalization
Norm = mp./(3.*pi().*muf.*dp.*(1-phi).^2.*w.^2);

%% Set initial condition for HHS

% ReT_0 start with zero velocity variance (heating)
init    = 'ReT_0/';
Theta_0 = 1E-12;                    % Machine precision avoid div 0
Rho_0   = 1-1E-4;                   % Machine precision for division

%% Get PR-DNS data

% Source dissipation
dir  = 'Data/heating_cooling/';
den  = strcat('DEN_',num2str(rhor,'%1.3f'),'/');
file = 'source_dissip_hist.txt';
path = strcat(dir,den,init,file);

% Read data
data = readtable(path);

% transfer data
t2_n = data{:,1};
T_n  = data{:,2};
S_n  = data{:,3};
G_n  = data{:,4};
EB2  = data{:,5:end};

% clean up
clear data;

%% Do computations

% time index
t = logspace(-5,3,5000).*(dp/w);

% Array to hold data
Store  = zeros(length(t),7);
T_int  = zeros(length(t),1);
UA_int = zeros(length(t),1);
T_int2 = zeros(length(t),1);

% Initialize variables
T_int(1)   = Theta_0;
UA_int(1)  = Rho_0*sqrt(T_int(1)*Avar);
T_int2(1)  = Theta_0;
% Total correlation coefficient takes some work
td = AL_Lib.tau_d(Rem,phi,tau_p);
AA = (1/td)^2*T_int(1) - (2/td)*UA_int(1) + Avar;
UA = -(1/td)*T_int(1) + UA_int(1);
UU = T_int(1);
SigA = sqrt(AA);
SigU = sqrt(UU);
Store(1,4) = UA./(SigA.*SigU);
% Stochastic correlation coefficient
Store(1,7) = Rho_0;

% Integrate solution over dt
for i=2:length(t)

% set time step
dt = t(i) - t(i-1);

% Set initial conditions
Uvar0  = T_int(i-1);
UAvar0 = UA_int(i-1);
Rho0   = UAvar0/sqrt(Uvar0*Avar);

% Compute model inputs
%--------------------------------------------------------------------------
% acceleration time scale
ta = AL_Lib.tau_a(phi,dp,Uvar0);
% drag time scale
td = AL_Lib.tau_d(Rem,phi,tau_p);
% tau_plus
tp = AL_Lib.tau_hat_p(td,ta);
% tau_minus
tm = AL_Lib.tau_hat_m(td,ta);
%--------------------------------------------------------------------------

% Convert Uvar0 to fraction of SS value
C0 = Uvar0./(Avar.*tp.*td);

% Integrate solutions over dt
%--------------------------------------------------------------------------
Uvar  = AL_Lib.sigma2_v(dt,tp,tm,td,Avar,C0,Rho0);
UAvar = AL_Lib.sigma_av(dt,tp,td,Avar,C0,Rho0);
Rho   = UAvar/sqrt(Uvar*Avar);
%--------------------------------------------------------------------------

% Compute covariance matrix for P(v',a',t)
%--------------------------------------------------------------------------
% Convert to total acceleration
AA = (1/td)^2*Uvar - (2/td)*UAvar + Avar;
UA = -(1/td)*Uvar + UAvar;
UU = Uvar;
%--------------------------------------------------------------------------

% Standard deviations and correlation coeff
SigA = sqrt(AA);
SigU = sqrt(UU);
    
% Analytical source and sink
%--------------------------------------------------------------------------
P = UA./(SigA.*SigU);
S = AL_Lib.S(P,SigA,SigU).*Norm;
G = AL_Lib.Gamma(P,SigA,SigU).*Norm;
%--------------------------------------------------------------------------

% store data
Store(i,:) = [AA UU UA P S G Rho];
%--------------------------------------------------------------------------

% Set variables at end of time step
T_int(i)  = Uvar;
UA_int(i) = UAvar;

% Double check the analytical solution for T
T_int2(i) = T_int2(i-1)  + dt*(S - G).*(1/Norm);

end

%% Plot HHS S/G

% S/G evolution (inset)
Fig = figure();
hold on

% Sources
x = t*(w/dp);
y = Store(:,5);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[1 0 0]);

x = t2_n;
y = S_n;
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[1 0 0],...
      'Marker','o','MarkerSize',4,'MarkerEdgeColor',[1 0 0]);

% Sinks
x = t*(w/dp);
y = Store(:,6);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[0 0 1]);
  
x = t2_n;
y = G_n;
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[0 0 1],...
      'Marker','s','MarkerSize',4,'MarkerEdgeColor',[0 0 1]);
  
hold off
xlabel('$t|\langle${\boldmath$w$}$\rangle| /d_p$','interpreter','latex')
ylabel('$\hat{S}, \, \hat{\Gamma}$','interpreter','latex')
hold off   
axis square
axis tight
axis([1E-2 1E3 1E-8 1E6])
set(gca, ...
    'box', 'on',...
    'tickdir', 'in',...
    'ticklength',[.015 .015],...
    'xminortick','on',...
    'yminortick','on',...
    'Yscale','log',...
    'Xscale','log',...
    'Xtick',[1E-3 1E-2 1E-1 1E0 1E1 1E2 1E3],...
    'Ytick',[1E-10 1E-8 1E-6 1E-4 1E-2 1E0 1E2 1E4 1E6],...
    'linewidth',1,...
    'ygrid','off',...
    'fontsize',28,'FontName','Times New Roman');

ax2 = axes('Position',[0.285 .55 .35 .35]);
box on;
hold on;

% Sources
x = t*(w/dp);
y = Store(:,5);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[1 0 0]);

x = t2_n;
y = S_n;
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[1 0 0],...
      'Marker','o','MarkerSize',4,'MarkerEdgeColor',[1 0 0]);

% Sinks
x = t*(w/dp);
y = Store(:,6);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[0 0 1]);
  
x = t2_n;
y = G_n;
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[0 0 1],...
      'Marker','s','MarkerSize',4,'MarkerEdgeColor',[0 0 1]);
  
hold off   
axis square
axis([0 300 0 0.030000001]);
set(gca, ...
    'box', 'on',...
    'tickdir', 'in',...
    'ticklength',[.015 .015],...
    'xminortick','on',...
    'yminortick','on',...
    'Ytick',[0:0.01:0.1],...
    'linewidth',1,...
    'ygrid','off',...
    'fontsize',20,'FontName','Times New Roman');

%% HHS T(t)

Fig = figure();
hold on

% Solution
x = t.*(w/dp);
y = sqrt(T_int).*(rhof*dp/muf);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[1 0 0]);

% PR-DNS
x = t2_n;
T = T_n;
y = sqrt(T.*(w.^2)).*(rhof*dp/muf);
plot(x,y,'LineStyle','none','linewidth',1.5,'Color',[1 0 0],...
      'Marker','o','MarkerSize',4,'MarkerEdgeColor',[1 0 0]);
  
% First-order integral of S-G
x = t.*(w/dp);
y = sqrt(T_int2).*(rhof*dp/muf);
plot(x,y,'LineStyle',':','linewidth',1,'Color',[0 0 0]);
  
hold off
xlabel('$t|\langle${\boldmath$w$}$\rangle| /d_p$','interpreter','latex')
ylabel('${\rm Re}_T$','interpreter','latex')
axis square
axis tight
axis([0 800 0 2]);
set(gca, ...
    'box', 'on',...
    'tickdir', 'in',...
    'ticklength',[.015 .015],...
    'xminortick','on',...
    'yminortick','on',...
    'Xtick',[0:200:1000],...
    'Ytick',[0:0.5:4.0],...
    'linewidth',1,...
    'ygrid','off',...
    'fontsize',28,'FontName','Times New Roman');

%% Correlation coefficient evolution

Fig = figure();
hold on

% Solution
x = t.*(w/dp);
y = Store(:,4);
plot(x,y,'LineStyle','-','linewidth',2,'Color',[0 0 0]);

% Solution
x = t.*(w/dp);
y = Store(:,7);
plot(x,y,'LineStyle','--','linewidth',2,'Color',[0.5 0.5 0.5]);

hold off
xlabel('$t|\langle${\boldmath$w$}$\rangle| /d_p$','interpreter','latex')
ylabel('$\rho(t), \rho_0(t)$','interpreter','latex')
axis square
axis tight
axis([0 800 -1 1]);
set(gca, ...
    'box', 'on',...
    'tickdir', 'in',...
    'ticklength',[.015 .015],...
    'xminortick','on',...
    'yminortick','on',...
    'Xtick',[0:200:1000],...
    'Ytick',[-1:0.25:1],...
    'linewidth',1,...
    'ygrid','off',...
    'fontsize',28,'FontName','Times New Roman');

==> SM_code/AL_Lib.m <==
%==========================================================================
% The following is a library of functions utilized to generate results
% presented in the following manuscript:
%
% Lattanzi A.M., Tavanashad V., Subramaniam S., and Capecelatro J. (2021) 
% "Fluid-mediated sources of granular temperature at finite Reynolds
% number"
%
%==========================================================================

classdef AL_Lib
    methods(Static)
        
%% Solutions for the bivariate normal

% \hat{\tau}^{+}
function thp = tau_hat_p(...
    tau_d,...               % Drag time scale
    tau_a)                  % Acceleration memory

    thp = tau_d.*tau_a/(tau_d + tau_a);
end

% \hat{\tau}^{-}
function thm = tau_hat_m(...
    tau_d,...               % Drag time scale
    tau_a)                  % Acceleration memory

    thm = tau_d.*tau_a/(tau_d - tau_a);
end

% \sigma_{v^{\prime}}^2(t)
function gt = sigma2_v(...
    t,...                   % Delta time
    tau_hat_p,...           % Tau hat plus
    tau_hat_m,...           % Tau hat minus
    tau_d,...               % Drag time scale
    sigma2_a,...            % \sigma2_{a^{''}} from correlation
    C0,...                  % Initial velocity variance
    rho0)                   % Initial correlation coefficient 

    gt = (sigma2_a.*tau_hat_p).*                                  ...
         (tau_d.*(1 - exp(-2*t./tau_d))                         - ...
          2*tau_hat_m.*(exp(-2*t./tau_d) - exp(-t./tau_hat_p))  + ...
          C0.*tau_d.*exp(-2*t./tau_d)                          + ...
          2*rho0.*sqrt((C0.*tau_d)./tau_hat_p).*tau_hat_m.*       ...
          (exp(-2*t./tau_d) - exp(-t./tau_hat_p)));
end
 
% \sigma_{v^{\prime}a^{\prime\prime}}(t)
function av = sigma_av(...
    t,...                   % Delta time
    tau_hat_p,...           % Tau hat plus
    tau_d,...               % Drag time scale
    sigma2_a,...            % \sigma2_{a^{''}} from correlation
    C0,...                  % Initial velocity variance
    rho0)                   % Initial correlation coefficient 

    av = (sigma2_a.*tau_hat_p).*                                  ...
         ((1 - exp(-t./tau_hat_p))                              + ...
         rho0.*sqrt((C0.*tau_d)./tau_hat_p).*exp(-t./tau_hat_p));
end

%% Solutions for quadrant integrals

% Source integral
function I1 = S(...
    p,...                   % Correlation coefficient
    sigma_a,...             % Standard dev accel
    sigma_v)                % Standard dev vel

    I1 = sigma_a.*sigma_v.*(2./(pi())).*...
        (p.*asin(p) + sqrt(1-p.^2) + (pi()/2).*p);
end

% Sink integral
function I2 = Gamma(...
    p,...                   % Correlation coefficient
    sigma_a,...             % Standard dev accel
    sigma_v)                % Standard dev vel

    I2 = sigma_a.*sigma_v.*(2./(pi())).*...
        (p.*asin(p) + sqrt(1-p.^2) - (pi()/2).*p);
end

%% Correlations from PR-DNS

% Tenneti IJMF 2011
function td = tau_d(...
    Rem,...                 % Mean Reynolds number
    phi,...                 % Mean solids volume fraction
    tau_p)                  % Stokes response time
    
    % Fd correction to stokes
    Fd = (1+0.15*Rem.^(0.687))./((1-phi).^2)                          + ...
         (5.81*phi)./((1-phi).^2) + (0.48*phi.^(1/3))./((1-phi).^3)   + ...
         phi.^3.*(1-phi).*Rem.*(0.95+0.61*(phi.^3./(1-phi).^2));
          
    % Tenneti uses superficial slip velocity
    td = tau_p./((1-phi).*Fd);
    
end

function ta = tau_a(...
    phi,...                 % Solids volume fraction
    d_p,...                 % Diameter
    T)                      % Granular temperature
    
    % RDF
    g0 = (1+2.5*phi+4.5094*phi.^2+4.515439*phi.^3)./...
         (1-(phi./0.64356).^3).^0.678021;
    % Mean-free time
    ta = (d_p./(24.*phi.*g0)).*sqrt(pi./T);
end

% Lattanzi ARXIV 2021
function siga = sigma_a(...
    Rem,...                 % Mean Reynolds number
    phi,...                 % Mean solids volume fraction
    tau_p,...               % Stokes response time
    w)                      % Mean slip velocity

    % Solids volume fraction correction
    f_phi = (6.52*phi - 22.56*phi.^2 + 49.90*phi.^3);
    
    % SN drag
    f_iso = (1 + 0.15*Rem.^(0.687));
    
    % \sigma_a^{''}
    siga = f_phi.*f_iso.*((1-phi).*w)./tau_p;
end
   
    end % static
end % class
          
          
          
          
          
          
          
          
          
          
          
          
